Guaranteed Conservation of Momentum for Learning Particle-based Fluid Dynamics

We present a novel method for guaranteeing linear momentum in learned physics simulations. Unlike existing methods, we enforce conservation of momentum with a hard constraint, which we realize via antisymmetrical continuous convolutional layers. We combine these strict constraints with a hierarchical network architecture, a carefully constructed resampling scheme, and a training approach for temporal coherence. In combination, the proposed method allows us to increase the physical accuracy of the learned simulator substantially. In addition, the induced physical bias leads to significantly better generalization performance and makes our method more reliable in unseen test cases. We evaluate our method on a range of different, challenging fluid scenarios. Among others, we demonstrate that our approach generalizes to new scenarios with up to one million particles. Our results show that the proposed algorithm can learn complex dynamics while outperforming existing approaches in generalization and training performance. An implementation of our approach is available at https://github.com/tum-pbs/DMCF.

==> Guaranteed Conservation of Momentum for Learning Particle-based Fluid Dynamics-4/strip_comments.py <==
import ply.lex, argparse, io

#Usage
# python strip_comments.py input.tex > output.tex
# python strip_comments.py input.tex -e encoding > output.tex

# warning, has problems with multiple \\ in comments...

def strip_comments(source):
    tokens = (
                'PERCENT', 'BEGINCOMMENT', 'ENDCOMMENT', 'BACKSLASH',
                'CHAR', 'BEGINVERBATIM', 'ENDVERBATIM', 'NEWLINE', 'ESCPCT',
             )
    states = (
                ('linecomment', 'exclusive'), 
                ('commentenv', 'exclusive'), 
                ('verbatim', 'exclusive')
            )
    
    #Deal with escaped backslashes, so we don't think they're escaping %.
    def t_ANY_BACKSLASH(t):
        r"\\\\"
        return t
        
    #One-line comments
    def t_PERCENT(t):
        r"\%"
        t.lexer.begin("linecomment")
     
    #Escaped percent signs
    def t_ESCPCT(t):
        r"\\\%"
        return t
    
    #Comment environment, as defined by verbatim package       
    def t_BEGINCOMMENT(t):
        r"\\begin\s*{\s*comment\s*}"
        t.lexer.begin("commentenv")
    
    #Verbatim environment (different treatment of comments within)   
    def t_BEGINVERBATIM(t):
        r"\\begin\s*{\s*verbatim\s*}"
        t.lexer.begin("verbatim")
        return t
    
    #Any other character in initial state we leave alone    
    def t_CHAR(t):
        r"."
        return t
        
    def t_NEWLINE(t):
        r"\n"
        return t
    
    #End comment environment    
    def t_commentenv_ENDCOMMENT(t):
        r"\\end\s*{\s*comment\s*}"
        #Anything after \end{comment} on a line is ignored!
        t.lexer.begin('linecomment')
    
    #Ignore comments of comment environment    
    def t_commentenv_CHAR(t):
        r"."
        pass
        
    def t_commentenv_NEWLINE(t):
        r"\n"
        pass
    
    #End of verbatim environment    
    def t_verbatim_ENDVERBATIM(t):
        r"\\end\s*{\s*verbatim\s*}"
        t.lexer.begin('INITIAL')
        return t
        
    #Leave contents of verbatim environment alone
    def t_verbatim_CHAR(t):
        r"."
        return t
        
    def t_verbatim_NEWLINE(t):
        r"\n"
        return t
    
    #End a % comment when we get to a new line
    def t_linecomment_ENDCOMMENT(t):
        r"\n"
        t.lexer.begin("INITIAL")
        #Newline at the end of a line comment is stripped.
    
    #Ignore anything after a % on a line        
    def t_linecomment_CHAR(t):
        r"."
        pass
        
    lexer = ply.lex.lex()
    lexer.input(source)
    return u"".join([tok.value for tok in lexer])
    
def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('filename', help = 'the file to strip comments from')
    parser.add_argument('--encoding', '-e', default='utf-8')
    
    args = parser.parse_args()
    
    with io.open(args.filename, encoding=args.encoding) as f:
        source = f.read()
    
    print(strip_comments(source))
    
if __name__ == '__main__':
    main()


==> strip_comments.py <==
import ply.lex, argparse, io

#Usage
# python strip_comments.py input.tex > output.tex
# python strip_comments.py input.tex -e encoding > output.tex

# warning, has problems with multiple \\ in comments...

def strip_comments(source):
    tokens = (
                'PERCENT', 'BEGINCOMMENT', 'ENDCOMMENT', 'BACKSLASH',
                'CHAR', 'BEGINVERBATIM', 'ENDVERBATIM', 'NEWLINE', 'ESCPCT',
             )
    states = (
                ('linecomment', 'exclusive'), 
                ('commentenv', 'exclusive'), 
                ('verbatim', 'exclusive')
            )
    
    #Deal with escaped backslashes, so we don't think they're escaping %.
    def t_ANY_BACKSLASH(t):
        r"\\\\"
        return t
        
    #One-line comments
    def t_PERCENT(t):
        r"\%"
        t.lexer.begin("linecomment")
     
    #Escaped percent signs
    def t_ESCPCT(t):
        r"\\\%"
        return t
    
    #Comment environment, as defined by verbatim package       
    def t_BEGINCOMMENT(t):
        r"\\begin\s*{\s*comment\s*}"
        t.lexer.begin("commentenv")
    
    #Verbatim environment (different treatment of comments within)   
    def t_BEGINVERBATIM(t):
        r"\\begin\s*{\s*verbatim\s*}"
        t.lexer.begin("verbatim")
        return t
    
    #Any other character in initial state we leave alone    
    def t_CHAR(t):
        r"."
        return t
        
    def t_NEWLINE(t):
        r"\n"
        return t
    
    #End comment environment    
    def t_commentenv_ENDCOMMENT(t):
        r"\\end\s*{\s*comment\s*}"
        #Anything after \end{comment} on a line is ignored!
        t.lexer.begin('linecomment')
    
    #Ignore comments of comment environment    
    def t_commentenv_CHAR(t):
        r"."
        pass
        
    def t_commentenv_NEWLINE(t):
        r"\n"
        pass
    
    #End of verbatim environment    
    def t_verbatim_ENDVERBATIM(t):
        r"\\end\s*{\s*verbatim\s*}"
        t.lexer.begin('INITIAL')
        return t
        
    #Leave contents of verbatim environment alone
    def t_verbatim_CHAR(t):
        r"."
        return t
        
    def t_verbatim_NEWLINE(t):
        r"\n"
        return t
    
    #End a % comment when we get to a new line
    def t_linecomment_ENDCOMMENT(t):
        r"\n"
        t.lexer.begin("INITIAL")
        #Newline at the end of a line comment is stripped.
    
    #Ignore anything after a % on a line        
    def t_linecomment_CHAR(t):
        r"."
        pass
        
    lexer = ply.lex.lex()
    lexer.input(source)
    return u"".join([tok.value for tok in lexer])
    
def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('filename', help = 'the file to strip comments from')
    parser.add_argument('--encoding', '-e', default='utf-8')
    
    args = parser.parse_args()
    
    with io.open(args.filename, encoding=args.encoding) as f:
        source = f.read()
    
    print(strip_comments(source))
    
if __name__ == '__main__':
    main()

